Fun With Fourier Series

By using computers to do experimental manipulations on Fourier series, we construct additional series with interesting properties. We construct several series whose sums remain unchanged when the $n^{th}$ term is multiplied by $\sin(n)/n$. One example is this classic series for $\pi/4$: \[ \frac{\pi}{4} = 1 - \frac{1}{3} + \frac{1}{5} - \frac{1}{7} + \dots = 1 \cdot \frac{\sin(1)}{1} - \frac{1}{3} \cdot \frac{\sin(3)}{3} + \frac{1}{5} \cdot \frac{\sin(5)}{5} - \frac{1}{7} \cdot \frac{\sin(7)}{7} + \dots . \] Another example is \[ \sum_{n=1}^{\infty} \frac{\sin(n)}{n} = \sum_{n=1}^{\infty} \left(\frac{\sin(n)}{n}\right)^2 = \frac{\pi-1}{2}. \] This paper also discusses an included Mathematica package that makes it easy to calculate and graph the Fourier series of many types of functions.

==> anc/FS.m <==
(* :Title: FS.m -- a package to compute coefficients of Fourier series for a given input function;
   This accompanies the paper, "Fun With Fourier Series", at https://arxiv.org/abs/0806.0150
   This file can be downloaded from                          https://arxiv.org/src/0806.0150/anc/FS.m
*)

(* :Mathematica Version: 7, 8, 9, 10.3, 12.3, 13.2 *)

(* :Package Version: 3.0, May 9, 2023:
    1. fixed a bug that prevented
         fSeries[x, {0, 2 x}, {-Pi, 0, Pi}, n, 0]
       from plotting the graph over the entire interval (-Pi, Pi).
    2. fixed error so sinSeries[ ] and cosSeries[ ] now work in versions 10 - 13.
       they worked through version 10, but failed in version 12 (don't know about 11).
       the error (in plotEvenOddExtension[ ]) caused problems in graphs such as
       sinSeries[x, 2x, Pi, n, 5] and cosSeries[x, 2x, Pi, n, 5].
    3. fSeries[x, 1 - x, -Pi, Pi, n, 3] plots the function
           f(x) = 1 - x for -Pi < x < Pi
       along with the sum of 3 terms of its fourier series.
       new feature: the number of terms can now be either just one number or a list of numbers:
         fSeries[x, 1 - x, -Pi, Pi, n, {1, 3, 10}]
       plots the function along with sums of 1 term, 3 terms, and 10 terms of the fourier series.
       the functions fSeries[], sinSeries[ ], cosSeries[ ], and plotSum[ ] now accept such lists.
    4. added new function redisplayLastPlot[] which re-displays and stores the most recent graph.
       this also allows the user to re-display or export the most recent graph to a file.
       example: fSeries[x, {-1, 2}, {0, Pi/2, Pi}, n, 10]
                squareWave = redisplayLastPlot[]
                Export[ "C:\\MATH\\squareWave.pdf" , squareWave ]
    5. added sinParseval[ ] and cosParseval[ ]; renamed parsevalFormula[ ] to parseval[ ];
       generalized parseval[ ] to work for any interval (a, b).
    6. it is confusing to let the user omit endpoints and to use default endpoints instead.
       so, the default endpoint parameters a and b were removed from all functions.
    7. fixed checkCoordinateList[ ] so invalid inputs like these now give error messages:
         fSeries[x, {{-Pi, 0}, {-2, 0}, {-2,}, {0, 2}, {1, 1}, {Pi, 0}}, n, 3]
         fSeries[x, {{-Pi, 0}, {-2, 0}{-2,2}, {0, 2}, {1, 1}, {Pi, 0}}, n, 3]
    8. plotSeries[ ], plotSinSeries[ ], and plotCosSeries[ ] only plotted graphs without displaying
       the fourier series coefficients. this seemed useless, so these functions were removed.
       same for formatSeries[ ], formatSinSeries[ ], and formatCosSeries[ ].
    9. variables inputFunctPlotStyle and fSeriesPlotStyle (colors, etc.) in this file
       can be edited by the user.
*)


(*
as of Mathematica version 13.2.1 (May, 2023):
these examples from page 148 of tolstov's book don't work yet in Mathematica version 13.2.1:
eq. 1: Sum[Cos[n x]/n, {n, 1, Infinity}] = -Log[2 Sin[x/2]], 0 < x < 2 Pi
  fSeries[x, -Log[2 Sin[x/2]], 0, 2 Pi, n, 30] returns {0, 0, -(I/n)}
  cosSeries[x, -Log[2 Sin[x/2]], 2 Pi, n, 30] returns a complicated expression instead of {0, 1/n}
eq. 7: Sum[(-1)^(n+1)*Cos[n x]/n, {n, 1, Infinity}] = Log[2 Cos[x/2]], -Pi < x < Pi
  fSeries[x, Log[2 Cos[x/2]], -Pi, Pi, n, 30] returns {0, 0, 0}
  cosSeries[x, Log[2 Cos[x/2]], Pi, n, 30] returns {0, 0}
*)


(* :Context: FS` *)

(* :Author: Robert Baillie *)

(* :Copyright: none.  This code is in the public domain.
   Users are encouraged to expand upon or improve this code.
*)

(* :Summary:
  read this package in to Mathematica with
    << C:\\DIR\\FS.m
  where "C:\DIR\" is the directory that has your FS.m file.

  the functions in this package compute the coefficients of the fourier series
  of the input function over an interval (a, b).
  the input function and the sum of N terms are then plotted.
  the function is assumed to be periodic with period p = b - a.
  
  the fourier series representation for f(x), with period p, is
    f(x) = a0/2 + Sum[ an * Cos[(2Pi/p) n x] + bn * Sin[(2Pi/p) n x], {n, 1, Infinity} ].
  if the period p = 2Pi, this simplifies to
    f(x) = a0/2 + Sum[ an * Cos[n x] + bn * Sin[n x], {n, 1, Infinity} ].

  fSeries[ ] is the main function in this package.
  fSeries[ ] returns a list with three elements:
    { aZeroOver2, an, bn }
  these are the coefficients in the above fourier series.

  typical parameters to fSeries[ ]:
    the 1st parameter (x) is the variable that you use in your function;
    the 2nd parameter is the function;
    the 3rd and 4th parameters are the endpoints a and b;
    the 5th parameter (n) is the variable you want to use in the expressions for the coefficients.
    the 6th parameter is the number of terms of the Fourier series to graph; this can also be a
      list: for example, {2, 4, 6}, plots the sums of 2, 4, and 6 terms of the fourier series.

  parseval[ ] is another function in this package. see the examples below.

  sine series for odd functions, and cosine series for even functions:
    this package can also compute the sine and cosine series, and plot the function
    together with the sum of the first N terms of the computed series.
    the leftmost interval is not entered: it is always 0.
    the righthand endpoint, b, is entered. the period is then b - (-b) = 2b.

  warning: if you use variables x and n in function calls like fSeries[x, x^2 - x, n],
  the functions won't work if x or n already have defined values from earlier in your
  Mathematica session. if they have defined values, you should either use Clear[x, n]
  to remove the values before using functions in this package, or use different variables.

  examples:
    1. compute the fourier series of f(x) = x^2 - x over the interval -Pi < x < Pi;
    graph the function and show the sum of the first 5 terms of the Fourier series;
      fSeries[x, x^2 - x, -Pi, Pi, n, 5]
    the output is:
      { Pi^2/3, (4*(-1)^n)/n^2, (2*(-1)^n)/n }
    the constant term, a0/2, is Pi^2/3.
    the coefficient of Cos[n x] is (4*(-1)^n)/n^2.
    the coefficient of Sin[n x] is (2*(-1)^n)/n.
    the fourier series approximation (with 10 terms) is:
    Pi^2/3 + Sum[ Cos[n x] * (4*(-1)^n)/n^2 +
                  Sin[n x] * (2*(-1)^n)/n, {n, 1, 10} ].

    2. compute the fourier series of f(x) = x^2 - x over the interval -1 < x < 1;
    graph the function and show the sum of the first 5 terms of the Fourier series;
      fSeries[x, x^2 - x, -1, 1, n, 5]
    here, the period, p, is b - a = 1 - (-1) = 2.
    so, the multiplier of (n x) in the trig functions is 2 Pi/p = Pi
    the output is:
      { 1/3 , (4 (-1)^n)/(n^2 Pi^2) , (2 (-1)^n)/(n Pi) }
    the constant term, a0/2, is 1/3.
    the coefficient of Cos[n x] is (4 (-1)^n)/(n^2 Pi^2).
    the coefficient of Sin[n x] is (2 (-1)^n)/(n Pi).
    the fourier series approximation (with 10 terms) is:
    1/3 + Sum[ Cos[Pi n x] * (4 (-1)^n)/(n^2 Pi^2) +
               Sin[Pi n x] * (2 (-1)^n)/(n Pi), {n, 1, 10} ].
    if we plot this for -1 < x < 1, we see that it matches x^2 = x
    Plot[ 1/3 + Sum[ Cos[Pi n x] * (4 (-1)^n)/(n^2 Pi^2) +
               Sin[Pi n x] * (2 (-1)^n)/(n Pi), {n, 1, 20} ],
          {x, -1,1}]

  to draw no graphs at all, omit the number of terms:
    fSeries[x, x^2 - x, -Pi, Pi, n]
  to graph only your input function, set the number of terms to 0:
    fSeries[x, x^2 - x, -Pi, Pi, n, 0]
  to plot the function, then plot the sum of the first 5 terms as a dashed red curve:
    fSeries[x, x^2 - x, -Pi, Pi, n, 5, PlotStyle -> {Dashed, Red}]
  to compute the fourier series over the interval from -1 to 1:
    fSeries[x, x^2 - x, -1, 1, n, 5]
    the output is:
    { 1/3 , (4 (-1)^n)/(n^2 Pi^2 ), (2 (-1)^n)/(n Pi) }
    in this example, a = -1, b = 1, so the period is b - a = 2;
    the fourier series approximation (with 10 terms) is:
    1/3 + Sum[ Cos[(2Pi/2) n x] * (4 (-1)^n)/(n^2 Pi^2 )
             + Sin[(2Pi/2) n x] * (2 (-1)^n)/(n Pi), {n, 1, 10} ].
  
  this package can also compute the fourier coefficients of functions that are
  "piecewise continuous" - that is, functions that are comprised of several
  continuous functions, each defined over a separate interval.
  in these cases, you must include all endpoints.
  examples:
    1. this function is comprised of two "pieces".
      f(x) = 0  for -Pi < x < 0, and
      f(x) = 2x for   0 < x < Pi.
    the 2 "pieces" of the function are {0, 2x} and the 3 endpoints are {-Pi, 0, Pi}.
    use the "list" version of fSeries, where the 2 functions and 3 endpoints
      fSeries[x, {0, 2x}, {-Pi, 0, Pi}, n, 4]
    2. if the pieces between the corners are linear (or constant) functions,
    you can specify the function by entering just the pairs of (x, y) values at the
    endpoints, corners, or jumps. here is the previous example in a different form:
      fSeries[x, { {-Pi, 0}, {0, 0}, {Pi, 2 Pi} }, n, 4]
    this function has three pieces between -Pi and Pi. these give the same result:
      fSeries[x, {-(Pi + x)/2, x (Pi - 1)/2, (Pi - x)/2}, {-Pi, -1, 1, Pi}, n, 3]
      fSeries[x, { {-Pi, 0}, {-1, -(Pi - 1)/2}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 3]
  
    3. usually the interval is from -Pi to Pi, so that the period is 2 Pi, and
         z = fSeries[x, {list of points}, n, 10]
       returns z = { aZeroOver2 , an , bn }, which are the coefficients of the Fourier series
         aZeroOver2 + Sum[an * Cos[n x] + bn * Sin[n x], {n, 1, Infinity}].
       more generally, if the period is p, then the returned list are the coefficients of
         aZeroOver2 + Sum[an * Cos[(2Pi/p) n x] + bn * Sin[(2Pi/p) n x], {n, 1, Infinity}].

       in the following example, the function is defined from -1/2 to +3/2:
         a = -1/2, b = 3/2, and the period p = b - a = 2
         {r, s, t} = fSeries[x, { {-1/2, -1}, {0, -1}, {0, 1}, {3/2, 1} }, n, 10]
       returns a list of three elements:
         { 1/2 , (-Sin[(n Pi)/2] + Sin[(3 n Pi)/2])/(n Pi) ,
                 -((-2 + Cos[(n Pi)/2] + Cos[(3 n Pi)/2])/(n Pi)) }
       set m = 2 Pi/p.
       this shows the graph of the sum of 10 terms over a larger interval from -4 to 4:
         Plot[r + Sum[s * Cos[m n x] + t * Sin[m n x], {n, 1, 10}], {x, -4, 4}]

  checking the results:
    this example shows how to visually check the results of fSeries[] :
    the function is:
      f(x) = -1 for 0 < x < Pi/2 ;
      f(x) =  2 for Pi/2 < x < Pi .
    compute {r, s, t} = fSeries[...].
    then use r, s, and t to graph the sum of the first 100 terms of the series:
      a = 0; b = Pi; p = b - a; m = 2 Pi/p;
      (* display these four values *)
      {a, b, p, m}
      {r, s, t} = fSeries[x, {-1, 2}, {0, Pi/2, Pi}, n, 5]
      (* now draw a second graph with the sum of 100 terms of the fourier series *)
      Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, a, b} ]

    to verify sinSeries:
      b = Pi; a = -b; p = b - a; m = 2 Pi/p;
      {a, b, p, m}
      r = s = 0; t = sinSeries[x, {-1, 2}, {Pi/2, Pi}, n, 5]
      Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, a, b} ]

    to verify cosSeries:
      b = Pi; a = -b; p = b - a; m = 2 Pi/p;
      {a, b, p, m}
      t = 0; {r, s} = cosSeries[x, {-1, 2}, {Pi/2, Pi}, n, 5]
      Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, a, b} ]

    to verify parseval
      a = -Pi; b = Pi; p = b - a; m = 2 Pi/p;
      {a, b, p, m}
      {r, s, t} = fSeries[x, {-(Pi + x)/2, x (Pi - 1)/2, (Pi - x)/2}, {-Pi, -1, 1, Pi}, n, 3]
      par = parseval[x, {-(Pi + x)/2, x (Pi - 1)/2, (Pi - x)/2}, {-Pi, -1, 1, Pi}]
      pSum = (2 r)^2/2 + Sum[s^2 + t^2, {n, 1, Infinity}]
      (* par = integral of f(x)^2; par - pSum should be 0, but FullSimplify may be needed *)
      FullSimplify[par - pSum]

  here is one way to write out the first (say) 8 terms of s series:
      {r, s, t} = fSeries[x, x^2 + x/2, n];
      r + Apply[Plus, Table[s * Cos[n x], {n, 8}]] +
               Apply[Plus, Table[t * Sin[n x], {n, 8}]]
    this gives the same result with Mathematica's built-in functions:
      ExpToTrig[ FourierSeries[x^2 + x/2, x, 8] ]
  
  most of this package was written before Mathematica introduced built-in functions
    FourierCoefficient[f[t], t, n]
    FourierSeries[f[t], t, n]
    FourierTrigSeries[f[t], t, n]
  often, the functions in this package are easier to use. for example,
  fSeries[x, { -(Pi + x)/2, x(Pi - 1)/2, (Pi - x)/2 }, {-Pi, -1, 1, Pi}, n]
    returns {0, 0, Sin[n]/n^2}
  this function can be expressed in Mathematica form as
    pw[x_] := Piecewise[{{-(Pi + x)/2, x < -1}, {x (Pi - 1)/2, Abs[x] < 1}}, (Pi - x)/2]
  this writes out the first 5 terms of the Fourier series:
    FourierTrigSeries[pw[x], x, 5]
  however, note that FourierCoefficient[2 Sin[x]/(5 - 4 Cos[x]), x, n] returns a sum of
  Hypergeometric2F1[ ] functions, which does not simplify to 1/2^n, even though
  2 Sin[x]/(5 - 4 Cos[x]) has the fourier series Sum[Sin[n x]/2^n, {n, 1, Infinity}].


  for even functions [i.e., f(-x) = f(x)], we can compute and plot the cosine series.
  the left-hand endpoint is always 0, so it is not entered as a parameter.
  here, the right-hand endpoint is Pi; graph the function from -Pi to Pi:
    cosSeries[x, 2x, Pi, n, 3]
  here, the right-hand endpoint is 1; graph the function from -1 to 1:
    cosSeries[x, 2x, 1, n, 3]

  if you enter a piecewise continuous even function, you must specify the
  right-hand endpoints of all intervals.
    cosSeries[x, {x, 2x}, {1, Pi}, n]


  odd functions are handled in a way similar to even functions:
  for odd functions [i.e., f(-x) = -f(x)], we can compute and plot the sine series.
  the left-hand endpoint is always 0, so it is not entered as a parameter.
    sinSeries[x, 2x, Pi, n, 5]

  if you enter a piecewise continuous odd function, you must specify the
  right-hand endpoints of all intervals.
    sinSeries[x, {x, 2x}, {1, Pi}, n, 5]
    sinSeries[x, {Abs[x] + x, x, x^2}, {1, 2, Pi}, n, 5]

  here, we specify an even or odd function with a list of (x, y) pairs at endpoints,
  corners, and jumps, and compute the Fourier cosine or sine series.
  if we use cosSeries, the function is assumed to be even:
    cosSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {Pi, 0} }, n, 5]
  if we use sinSeries, the function is assumed to be odd:
    sinSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {Pi, 0} }, n, 5]


  parseval's equation:
    (1/Pi) * Integrate[f(x)^2, {x, -Pi, Pi}] = a0^2/2 + Sum[an^2 + bn^2].

  example:
    { aZeroOver2, an, bn } = fSeries[x, 2x + 1, -Pi, Pi, n, 5]
    returns {1, 0, -((4 (-1)^n)/n)}.
    an = 0, so the fourier series for 2x + 1 over (-Pi, Pi) is
      aZeroOver2 + Sum[Sin[n x] * bn, {n, 1, Infinity}], or
      1 + Sum[Sin[n x] * -((4 (-1)^n)/n), {n, 1, Infinity}].
    parseval's equation asserts that
      (1/Pi) * Integrate[( 2x + 1 )^2, {x, -Pi, Pi}]
    equals
      (2*1)^2/2 + Sum[ (  -((4 (-1)^n)/n) )^2, {n, 1, Infinity}].
    the sum simplifies to 2 + Sum[ 16/n^2, {n, 1, Infinity}].
    the integral is 2 + (8 Pi^2)/3.
    the sum is also 2 + (8 Pi^2)/3.

  the following function is comprised of two pieces over [-Pi, Pi]:
    fSeries[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}, n, 5]
  this function has this fourier series:
    Sum[Sin[n x]/n, {n, 1, Infinity}].
  parseval[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}]
    gives Pi^2/6, which equals the sum of the squares of the coefficients,
    Sum[1/n^2, {n, 1, Infinity}]
  in this example,
    parseval[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}]
  the functions are piecewise linear, so, if we sish, we can instead enter
  the (x,y) coordinates of the endpoints and corners and let Mathematica
  compute the two functions, namely, -(Pi + x)/2 and (Pi - x)/2.
  these four points are: {-Pi, 0}, {0, -Pi/2}, {0, Pi/2}, and {Pi, 0}.
  so, both of these give the same result, Pi^2/6:
    parseval[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}]
    parseval[x, { {-Pi, 0}, {0, -Pi/2}, {0, Pi/2}, {Pi, 0} }]

  in the previous example,
    parseval[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}]
  the function is odd, so the cosine terms are all 0.
  therefore, we can use the simpler parseval sine formula:
    sinParseval[x, (Pi - x)/2, Pi]
  also gives Pi^2/6. this is just
    (2/Pi) * Integrate[f(x)^2, {x, 0, Pi] = Pi^2/6.
  in the parseval sine and cosine formulas:
    the leftmost endpoint is always 0, so it is not entered as a parameter.
  if the function is made of linear pieces, we can enter the individual functions,
  along with the righthand endpoints of all intervals:
    sinParseval[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}]
    cosParseval[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}]
    give 5 Pi^2/12.
  if the function is made of linear pieces, we can enter just the endpoints and corners:
    this is equivalent to the previous example:
    sinParseval[x, { {0, -Pi/2}, {Pi/2, -3 Pi/4}, {Pi/2, Pi/4}, {Pi, 0} }]
    also gives 5 Pi^2/12.
    sinParseval[x, { {0, Pi/2}, {Pi, 0} }]
    cosParseval[x, { {0, Pi/2}, {Pi, 0} }]
    also give Pi^2/6.
  here are more examples, along with verifications.
  1. sum1 and par1 both equal 5 Pi^2/12:
    functList = { -(Pi + x)/2 , (Pi - x)/2 }; ptList = { Pi/2 , Pi };
    bn = sinSeries[x, functList, ptList, n, 5]
    sum1 = Sum[bn^2, {n, 1, Infinity}]
    par1 = sinParseval[x, functList, ptList]
  2. sum2 and par2 both equal 5 Pi^2/12:
    {aZeroOver2, an} = cosSeries[x, functList, ptList, n, 5]
    sum2 = FullSimplify[ (2*aZeroOver2)^2/2 + Sum[an^2, {n, 1, Infinity}] ]
    par2 = cosParseval[x, functList, ptList]
  3. this example has non-zero a0/2, an, and bn terms:
    sum3 and par3 both equal (8 + Pi (2 + 3 Pi)) / 24
    functList3 = { {-Pi, 0} , {0, -Pi/2} , {0, Pi/2} , {Pi/2,1} , {Pi, 0} };
    par3 = parseval[x, functList3]
    {aZeroOver2, an, bn} = fSeries[x, functList3, n, 5]
    sum3 = FullSimplify[ (2*aZeroOver2)^2/2 + Sum[an^2 + bn^2, {n, 1, Infinity}] ]
*)

(* :Keywords: fourier series *)

(* :Sources: any advanced calculus book with a chapter on fourier series,
   such as:
     Wilfred Kaplan, Advanced Calculus, Addison-Wesley, 4th edition, 1991 (chapter 7), or
     Georgi Tolstov, Fourier Series (translated by Richard A. Silverman),
       Prentice Hall, 1962.
*)

(* :Limitations:
   1. this package does not work for functions like 3 Sin[4 x], or other functions
      that are a finite sum of sines and cosines of integer multiples of x.
      in these cases, the (finite) fourier series is just the original function.
   2. this package can find fourier series of piecewise smooth functions that are polynomials
      over intervals. it can also get the fourier series for Exp[x].
      however, it does not work for functions like -Log[2 Sin[x/2]] for 0 < x < 2 Pi,
      which has the fourier series Sum[Cos[n x]/n, {n, 1, Infinity}].
   3. the fourier series for 2 Sin[x]/(5 - 4 Cos[x]) is Sum[Sin[n x]/2^n, {n, 1, Infinity}].
      however, Mathematica cannot compute this fourier series: the integral that gives the
      coefficients is
        (1/Pi)Integrate[2 Sin[x]/(5 - 4 Cos[x]) Sin[n x], {x, -Pi, Pi},
                 Assumptions -> Element[n, Integers] && (n > 0)]
      but Mathematica returns this integral unevaluated.
      this and related fourier series are computed in the "Fun With Fourier Series" paper
      in section 13, "Opportunities for further exploration".
*)


BeginPackage[ "FS`" ]

(* :Examples:
  see Summary, above
*)

(* usage messages for the exported functions and the context itself *)

FS::usage = "FS.m is a package that computes symbolic coefficients of Fourier series.
 fSeries[ ] computes the Fourier series coefficients over an interval (a, b).
 sinSeries[ ] computes the Fourier sine series over the interval (0, b).
 cosSeries[ ] computes the Fourier cosine series over the interval (0, b).
 parseval[ ] computes (2/p) * Integral of (function^2) = a0^2/2 + Sum[an^2 + bn^2].
 sinParseval[ ] computes (2/p) * Integral of (odd function^2) (0 to Pi) = Sum[bn^2].
 cosParseval[ ] computes (2/p) * Integral of (odd function^2) (0 to Pi) = (a0)^2/2 + Sum[an^2].
 plotSum[ ]: enter the Fourier coefficients of an unknown function; this plots the graph.
 redisplayLastPlot[ ] returns the most recent graph so it can be exported to a file."

redisplayLastPlot::usage = "g = redisplayLastPlot[ ] sets the variable g to be most recent plot
so you can export g to a file (jpg, pdf, eps, etc.)"

getCurveThicknessValues::usage = "{t1, t2} = getCurveThicknessValues[ ] sets t1 and t2 to the numeric
values of the thicknesses of the curves for the function, and for the sum of the Fourier series."

getInputPlotStyle::usage = "ips = getInputPlotStyle[ ] sets the variable ips to be the plot style
that this package uses to plot the user's input function."

getfSeriesPlotStyle::usage = "fps = getfSeriesPlotStyle[ ] sets the variable fps to be the plot style
that this package uses to plot the user's input function."

fSeries::usage = "fSeries[ Xsymbol, function[Xsymbol], a, b, NSymbol, numTerms ]
 Computes the Fourier coefficients of f[Xsymbol] over the interval a < Xsymbol < b.
 The coefficients are returned as functions of NSymbol (which is usually n).  Example:
   fSeries[x, x^2 - x, -Pi, Pi, n]. This does not draw any graph.
 To also draw a graph of the input function and the sum of the first k terms of the series,
 call fSeries[x, x^2 - x, -Pi, Pi n, k].
 You can specify an interval other than [-Pi, Pi]. For example:
   n, 

 For functions that consist of piecewise-continuous pieces, specify the functions and all endpoints:
 fSeries[ Xsymbol, { list of functions }, { list of endpoints }, NSymbol ].  Example:
 fSeries[x, {0, x^2}, {-Pi, 0, Pi}, n] or fSeries[x, {0, x^2}, {-Pi, 0, Pi}, n, 4].

 If f is piecewise linear, you can enter the (x, y) pairs at the corners, jumps, or endpoints of the pieces.
   fSeries[x, { {-Pi, -1}, {0, -1}, {0, 1}, {Pi, 1} }, n, 4]
   fSeries[x, { {0, Pi/2}, {2 Pi, -Pi/2} }, n, 4]
   fSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {2 Pi - 1, -(Pi - 1)/2}, {2 Pi, 0} }, n, 4].

 fSeries[x, x^2 - x, n, 5] computes the coefficients and plots both your input function
 and the sum of the first 5 terms of the series.
 You can add Plot[ ] options to control the appearance of the graph.
 Example:
   fSeries[x, x^2 - x, n, 5, PlotStyle->Green]"


sinSeries::usage = "(cosSeries[ ] and sinSeries[ ] use the same parameters.)
sinSeries[ Xsymbol, function[Xsymbol], right-hand endpoint, NSymbol ]
 Computes the coefficients of the Fourier sine series of f[Xsymbol] over the interval 0 < Xsymbol < b.
 The coefficients are returned as functions of NSymbol (which is usually n). Example (here, b = Pi):
   sinSeries[x, 2x, Pi, n].  To also draw a graph of the function and the sum
 of the first k terms of the series, add the parameter k. Example:
   sinSeries[x, 2x, Pi, n, 4]

 For functions that consist of piecewise-continuous pieces, enter:
 sinSeries[ Xsymbol, { list of functions }, { list of righthand endpoints > 0 }, NSymbol ].
 Example:
   sinSeries[x, {1, 2x}, {Pi/2, Pi}, n, 4].

 For functions that consist of piecewise-continuous linear pieces, you can also enter the list of
 {x, y} pairs at every endpoint and corner, and let Mathematica determine the linear functions for you.
 sinSeries[ Xsymbol, { list of {x, y} pairs }, NSymbol ]. The first x value must be 0.
 This specifies the same function as the previous example:
   sinSeries[x, { {0, 1}, {Pi/2, 1}, {Pi/2, Pi}, {Pi, 2Pi} }, n, 4]."


cosSeries::usage = "(cosSeries[ ] and sinSeries[ ] use the same parameters.)
cosSeries[ Xsymbol, function[Xsymbol], right-hand endpoint, NSymbol ].
 Computes the coefficients of the Fourier cosine series of f[Xsymbol] over the interval 0 < Xsymbol < b.
 The coefficients are returned as functions of NSymbol (which is usually n). Example (here, b = Pi):
   cosSeries[x, 2x, Pi, n].  To also draw a graph of the function and the sum
 of the first k terms of the series, add the parameter k. Example:
   cosSeries[x, 2x, Pi, n, 4]

 For functions that consist of piecewise-continuous pieces, enter:
 cosSeries[ Xsymbol, { list of functions }, { list of righthand endpoints > 0 }, NSymbol ].
 Example:
   cosSeries[x, {1, 2x}, {Pi/2, Pi}, n, 4]

 For functions that consist of piecewise-continuous linear pieces, you can also enter the list of
 {x, y} pairs at every endpoint and corner, and let Mathematica determine the linear functions for you.
 cosSeries[ Xsymbol, { list of {x, y} pairs }, NSymbol ]. The first x value must be 0.
 This specifies the same function as the previous example:
   cosSeries[x, { {0, 1}, {Pi/2, 1}, {Pi/2, Pi}, {Pi, 2Pi} }, n, 4]"


parseval::usage = "parseval[ Xsymbol, function[Xsymbol], a, b ].
  Computes the right-hand side of Parseval's equation:
    a0^2/2 + Sum[ a[n]^2 + b[n]^2, {n, 1, Infinity}] = (2/p) * Integrate[f[x]^2, {x, a, b}],
  where a0/2, a[n], and b[n] are the coefficients of the Fourier series for the function,
  and the period p = b - a.
  This is useful because sometimes, the series on the left is difficult to evaluate,
  but the integral on the right is easy.
  For example, this gives 2 Pi^4/5:
    parseval[x, x^2, -Pi, Pi]
  Another version: parseval[ [ Xsymbol, { list of functions }, { list of endpoints } ].
  Another version: parseval[ [ Xsymbol, { list of {x, y} pairs at corners and endpoints } ].
  Two ways to express the same function (both return Pi^2/6):
    parseval[x, {-(Pi+x)/2, (Pi-x)/2}, {-Pi, 0, Pi}]
    parseval[x, { {-Pi, 0}, {0, -Pi/2}, {0, Pi/2}, {Pi, 0} }]"

sinParseval::usage = "sinParseval[ Xsymbol, function[Xsymbol], b ].
  This is used for an odd function over (0, b).
  Computes the right-hand side of Parseval's equation, over (0, b):
    Sum[ b[n]^2, {n, 1, Infinity}] = (2/p) * Integrate[f[x]^2, {x, 0, b}],
  where b[n] is the nth coefficient of the Fourier sine series for the function,
  and the period, p, is b - (-b) = 2b.
  Another version: sinParseval[ [ Xsymbol, { list of functions }, { list of endpoints } ].
  Another version: sinParseval[ [ Xsymbol, { list of {x, y} pairs at corners and endpoints } ].
  For example, this returns 2 Pi^4/5:
    sinParseval[x, x^2, Pi]"

cosParseval::usage = "cosParseval[ Xsymbol, function[Xsymbol], b ].
  This is used for an even function over (0, b).
  Computes the right-hand side of Parseval's equation, over (0, b):
    (a0)^2/2 + Sum[ a[n]^2, {n, 1, Infinity}] = (2/p) * Integrate[f[x]^2, {x, 0, b}],
  where a0/2 and a[n] are the coefficients of the Fourier cosine series for the function,
  and the period, p, is b - (-b) = 2b.
  Another version: cosParseval[ [ Xsymbol, { list of functions }, { list of endpoints } ].
  Another version: cosParseval[ [ Xsymbol, { list of {x, y} pairs at corners and endpoints } ].
  For example, this returns 2 Pi^4/5:
    cosParseval[x, x^2, Pi]"

plotSum::usage = "Given the Fourier coefficients of a (possibly unknown) function, graph the function.
 plotSum[nSymbol, { fourier series coefficients }, left-hand endpoint, right-hand endpoint, period, number of terms].
 Example:
   plotSum[n, { 1/2 , 0 , (3 (-1 + (-1)^n))/(n Pi) }, -Pi, Pi, 2 Pi, 10]"



Begin["`Private`"]    (* begin the private context (implementation part) *)


(* some graphs in the paper show a dashed curve for the sum of terms of the Fourier series.
   but a solid curve will more clearly display the oscillations in the sum.
   example (square wave): fSeries[x, {-3, 3}, {-Pi, 0, Pi}, n, 30]
*)

(* default PlotStyle for the input function, f(x) *)
inputFunctColor = Blue;
inputFunctThicknessValue = 1.0 ;  (* march 16: previously, this was 1.5 *)
inputFunctThickness = AbsoluteThickness[ inputFunctThicknessValue ];
inputFunctPlotStyle = { inputFunctColor , inputFunctThickness };

(* default PlotStyle for the sum of terms of the Fourier series *)
fSeriesColor = Red;
fSeriesThicknessValue = 0.7 ;
fSeriesThickness =  AbsoluteThickness[ fSeriesThicknessValue ];  (* solid curve, thinner than the f(x) curve *)
fSeriesPlotStyle = { fSeriesColor , fSeriesThickness } ;


(* temporarily unprotect the exported symbols *)
Unprotect[ fSeries, sinSeries, cosSeries, parseval, sinParseval, cosParseval, plotSum, redisplayLastPlot ];


lastPlotDisplayed = { } ;  (* most recent plot displayed *)

redisplayLastPlot[x_:0] :=
Module[
(* example: display a graph, then save the graph to a pdf file
  fSeries[x, {-3, 3}, {-Pi, 0, Pi}, n, 30]
  lastPlot = redisplayLastPlot[]
  Export["C:\\JUNK\\squareWave.pdf", lastPlot]
*)
  { },
  If[lastPlotDisplayed == { },
    Print["No graphs have been displayed yet"];
    Return[lastPlotDisplayed];
  ];
  Return[ Show[lastPlotDisplayed] ];
];  (* end of redisplayLastPlot *)


(* export these graphics values ao they can be used outside of FS.m *)
getCurveThicknessValues[x_:0] := { inputFunctThicknessValue , fSeriesThicknessValue };
getInputPlotStyle[x_:0] := inputFunctPlotStyle ;
getfSeriesPlotStyle[x_:0] := fSeriesPlotStyle ;


(* this simple code lets you plot graphs outside of FS.m, but in the same style as FS.m.
   this is useful for making plots used in the paper, "Fun With Fourier Series".
inpStyle = getInputPlotStyle[]
fSeriesStyle = getfSeriesPlotStyle[]
p1 = Plot[ x^1, {x, -1, 1}, PlotStyle -> inpStyle ]
p23 = Plot[ {x^2, x^3}, {x, -1, 1}, PlotStyle -> {fSeriesStyle} ]
Show[p1, p23]
*)
(* note: to reduce the thickness of AbsoluteThickness[t],
   use AbsoluteThickness[t/2], not AbsoluteThickness[t]/2:
{t1, t2} = getCurveThicknessValues[]
{ inputFunctColor , inputFunctThickness } = getInputPlotStyle[]
{ fSeriesColor , fSeriesThickness } = getfSeriesPlotStyle[]
xSeriesStylewo  = { fSeriesColor , AbsoluteThickness[ t2 * 2 ] }
xSeriesStyleHalf = { fSeriesColor , AbsoluteThickness[ t2 / 2 ] }
g     = Plot[ {x^2, x^3}, {x, -1, 1}, PlotStyle -> { { fSeriesColor , fSeriesThickness } } ]
gTwo  = Plot[ {x^2, x^3}, {x, -1, 1}, PlotStyle -> {xSeriesStyleTwo} ]
gHalf = Plot[ {x^2, x^3}, {x, -1, 1}, PlotStyle -> {xSeriesStyleHalf} ]
*)


(* the extractVariables[ ] function came from the Mathematica 5.2 help browser.
   (look up "Symbol" and go to "Further Examples").
   this function makes a list of all variables in an expression.
   we use this because the function x^2 can be graphed, but a*x^2 cannot be,
   because of the extra variable (a) whose value is unknown.
   however, if we set a = 3 before we call fSeries,
     fSeries[x, a x^2, -Pi, Pi, n, 5]
   then the value a = 3 is used in fSeries and the function is graphed.
*)
extractVariables[expr_] :=
Module[
  (* note: if w is a symbol with no operations, then extractVariables[w] returns an empty list.
     that is why we multiply an expression by 2 or a variable before calling this function. *)
  { cond = Not[MemberQ[Attributes[#], Protected]] & },
  Union[ Cases[expr, _Symbol?cond[_] | _Symbol?cond, Infinity] ]
];


vectorCheck[fi_, ci_] :=
Module[
  (* return 1 if either both, or neither, inputs are vectors *)
  { b1, b2 },
  b1 = VectorQ[fi];
  b2 = VectorQ[ci];
  If[b1 != b2,
    Print["input parameters 2 and 3: one was a list, the other was not"];
    Return[0] ,
    Return[1]
  ]
];    (* end of vectorCheck *)


endpointCheck[ci_?VectorQ] :=
Module[
  (* private function to check validity of the list of endpoints; 11/21/2007 *)
  { len = Length[ci], i },
  If[len < 1,
    Print["no interval endpoints were specified"];
    Return[0]
  ];
  For[i = 2, i <= len, i++,
    If[ci[[i-1]] >= ci[[i]],
      Print["interval endpoints ", ci[[i-1]], " and ", ci[[i]], " must be given in increasing order"];
      Return[0]
    ];
  ];
  Return[1];
];    (* end of endpointCheck *)


endpointSinCosCheck[ci_?VectorQ] :=
Module[
  (* private function to check validity of the list of endpoints
     for a sine or cosine series *)
  { },
  If[endpointCheck[ci] == 0,
    Return[0]
  ];
  If[ci[[1]] <= 0,
    Print["righthand interval endpoint ", ci[[1]], " for sine or cosine series must be greater than 0"];
    Return[0]
  ];
  Return[1];
];    (* end of endpointSinCosCheck *)


factorOutConstants[expr_] :=
Module[
  (* private function to factor constants out of expressions; 11/1/2007 *)
  { fList, i, prod1 = 1, prod2 = 1, testExpr, cProd = 1 },

  If[(expr == 0) || (expr == 1),
    Return[ { expr, 1 } ]
  ];

  fList = FactorList[ Numerator[expr] ];
  For[i = 1, i <= Length[fList], i++,
    If[NumericQ[ fList[[i]][[1]] ],
      prod1 = prod1 * fList[[i]][[1]]^fList[[i]][[2]]
    ];
  ];

  fList = FactorList[ Denominator[expr] ];
  For[i = 1, i <= Length[fList], i++,
    If[NumericQ[fList[[i]][[1]] ],
      prod2 = prod2 * fList[[i]][[1]]^fList[[i]][[2]]
    ];
  ];

  If[prod2 != 0, cProd = prod1/prod2];

  Return[ { Simplify[expr/cProd], cProd } ];
];    (* end of factorOutConstants *)


privateCalcCoeff[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol, iFlag_Integer] :=
Module[
 (* private function.
    if iFlag = 1, compute just the sine coefficients;
    if iFlag = 2, compute just the cosine coefficients;
    if iFlag = 3, compute both the cosine and sine coefficients.
    this does not plot the function.
    called from calcfSeries0, calcCosSeries0, calcSinSeries0.
 *)

  { nFuncts, nPts, a, b, L, i, per, numerL,
    a0Temp, aZeroOver2, aTemp, an, bTemp, bn, j,
    nAssumpts = Assumptions -> Element[n, Integers] && (n > 0),
    rules =
     { Sin[n*(c_ + Pi)] -> Cos[n Pi]*Sin[n c],
       Cos[n*(c_ + Pi)] -> Cos[n c]*Cos[n Pi],
       (* later, fix these to make them more general *)
       Cos[n Pi] -> (-1)^n, Cos[2 n Pi] -> 1,
       Sin[n Pi] -> 0,      Sin[2 n Pi] -> 0
     },
    rules2 =
     { Sin[n*(c_ + Pi)] -> Cos[n Pi]*Sin[n c],
       Cos[n*(c_ + Pi)] -> Cos[n c]*Cos[n Pi]
     }
  },

  nFuncts = Length[fi];
  nPts = Length[ci];

  (* assume calling function has already checked for validity of input ... *)
  a = ci[[1]];
  b = ci[[nPts]];
  L = (b - a)/2;

  (* if we are computing a fourier series, then L = period/2 = Pi,
     and we compute (1/L) * Integrate[...].
     if we are computing a sine or cosine series, tben L = Pi,
     and we compute (2/L) * Integrate[...].
  *)
  If[iFlag == 3,
    numerL = 1; L = (b - a)/2,
    numerL = 2; L = b - a
  ];
  per = 2*L;

  (* compute a[n] for n = 0, 1, 2, ..., and/or b[n] for n = 1, 2, 3, ... *)
  (* note: use just f, not f[t], f[x], etc. *)

  If[ (iFlag == 2) || (iFlag == 3),
    (* compute the cosine coefficients, aZeroOver2 and an[n], for n = 1, 2, ... . *)
    a0Temp := Sum[ Integrate[ fi[[i]], { t, ci[[i]], ci[[i+1]] } ], {i, 1, nFuncts} ] ;
    aZeroOver2 = FullSimplify[ (1/2)*(numerL/L) * a0Temp, Element[j, Integers] ] //. rules;

    (* remove brackets, use new assumptions and simplified rules; 10/25/2007 *)
    aTemp = Sum[ Integrate[ fi[[i]] Cos[n Pi t/L], { t, ci[[i]], ci[[i+1]] }, nAssumpts ],
                 {i, 1, nFuncts} ] ;
    an = FullSimplify[ (numerL/L) * aTemp, nAssumpts ] //. rules2;
    Simplify[ { aZeroOver2, an } ];
  ];

  If[ (iFlag == 1) || (iFlag == 3),
    (* compute the sine coefficients, b[n], for n = 1, 2, ... . *)

    (* remove brackets, use new assumptions and simplified rules; 10/25/2007 *)
    bTemp = Sum[ Integrate[ fi[[i]] Sin[n Pi t/L], { t, ci[[i]], ci[[i+1]] }, nAssumpts ],
                 {i, 1, nFuncts} ] ;
    bn = FullSimplify[ (numerL/L) * bTemp, nAssumpts ] //. rules2;
    Simplify[ bn ];
  ];

  If[iFlag == 1, Return[ bn ] ];
  If[iFlag == 2, Return[ { aZeroOver2, an } ] ];
  If[iFlag == 3, Return[ { aZeroOver2, an, bn } ] ];

];    (* end of privateCalcCoeff *)


calcfSeries0[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol] :=
Module[
 (* private function.
    compute the fourier series coefficients of a piecewise continuous input function.
    return the coefficients of the fourier series:
      a0/2, a[n], b[n] (for n = 1, 2, 3, ...)
    as a 3-element list { a0/2, a[n], b[n] }.
    we do not plot the function here.
    called from fSeries.
 *)
  { },
  Return[ privateCalcCoeff[t, fi, ci, n, 3] ];

];    (* end of calcfSeries0 *)


fSeries[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* function list version *)
Module[
 (* compute the fourier series of a piecewise continuous input function.
    the pieces must be specified as functions of x over different sub-intervals.

    parameters:
      t is the symbol used in the function (typically, x).
      fi = list of N functions.
      ci = list of N+1 points (endpoints and corners). ci[1] = a, ..., ci[N+1] = b.
      fi[[i]], the i-th function, is defined over the i-th interval ci[[i]] < x < ci[[i+1]] .
      n is the symbol to use in expressions for the coefficients (typically, n).
    compute the coefficients of the fourier series:
      a0/2, a[n], b[n] (for n = 1, 2, 3, ...)
    this returns a 3-element list { a0/2, a[n], b[n] }.

    examples:
    1. if f[x] is Abs[x] for -Pi <= x <= Pi, compute the fourier coefficients with either the simpler
         fSeries[x, Abs[x], -Pi, Pi, n]
       or with the more general function fSeries
         fSeries[x, { Abs[x] }, { -Pi, Pi }, n ] .
    2. if f[x] is defined as
         f[x_] := -2x /; -Pi < x < 0; f[x_] := 2x /; 0 < x < -Pi;
       the fourier coefficients are computed with:
         fSeries[x, {-2x, 2x}, {-Pi, 0, Pi}, n]
    3. f[x_] := (x+1)^2 /; -Pi < x < -1; f[x_] := 0 /; -1 < x < 1; f[x_] := (x-1)^2 /; 1 < x < Pi;
       the fourier coefficients are computed with:
         fSeries[x, {(x + 1)^2, 0, (x - 1)^2}, {-Pi, -1, 1, Pi}, n]
    4. this plots the function, along with the sums of 1, 3, and 3 terms of the fourier series:
         fSeries[x, {(x + 1)^2, 0, (x - 1)^2}, {-Pi, -1, 1, Pi}, n, {1, 2, 3}]
 *)

  { nTermsList = {}, nFuncts, nPts, aZeroOver2, an, bn },

  If[vectorCheck[fi, ci] == 0, Return[ { 0, 0, 0 } ] ];
  If[endpointCheck[ci] == 0, Return[ { 0, 0, 0 } ] ];

  nFuncts = Length[fi];
  nPts = Length[ci];
  If[ (nFuncts != nPts - 1) || (nFuncts <= 0) || (nPts <= 0),
    Print["Error: # functions = ", nFuncts, ", # points = ", nPts];
    (* Print["  the number of functions must be one less than the number of points"]; *)
    Print["  the number of points must be one more than the number of functions"];
    Return[ { 0, 0, 0 } ];
  ];

  { aZeroOver2, an, bn } = calcfSeries0[t, fi, ci, n];

  (* the user can request a plot by entering the number of terms (> 0).
     if nTerms = 0. only the input function is plotted. *)
(*
  If[nTerms >= 0,
    plotSeries0[aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts];
  ];
*)
  plotSeries02[aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts];

  { aZeroOver2, an, bn }    (* return this 3-element list *)

];    (* end of fSeries (function list version) *)


fSeries[t_Symbol, xyPairs_?ListQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* x,y pair version *)
Module[
 (* compute the fourier series of a piecewise continuous input function.
    the pieces must be constant or linear functions of x,
    specified by the (x, y) coordinates of each endpoint.

    parameters:
      t is the symbol used in the function (typically, x).
      xyPairs = list of numeric pairs of {x, y} values that define endpoints, corners, or jumps.
      n is the symbol to use in expressions for the coefficients (typically, n).

    examples:
    1. here is a square wave, along with 5 terms of its fourier series:
        fSeries[x, {-1, 1}, {-Pi, 0, Pi}, n, 5]
       this plots the function, along with the sums of 2, 4, and 10 terms of the fourier series:
        fSeries[x, {-1, 1}, {-Pi, 0, Pi}, n, {2, 4, 10}]
       
    2. a different version of fSeries[x, Abs[x], n, 2] returns {Pi/2, (2 (-1 + (-1)^n))/(n^2 Pi), 0}
    this function accepts (x, y) pairs at the ends of the linear pieces of Abs[x]:
      fSeries[x, { {-Pi, Pi}, {0, 0}, {Pi, Pi} }, n, 2]

    3. fSeries[x, { -(Pi + x)/2, x(Pi - 1)/2, (Pi - x)/2 }, {-Pi, -1, 1, Pi}, n, 3]
    returns {0, 0, Sin[n]/n^2}. this function does the same calculation:
      fSeries[x, { {-Pi, 0}, {-1, -(Pi - 1)/2}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 3]

    4. a different version of fSeries computes the Fourier series of a square wave:
      fSeries[x, {-1, 1}, {-Pi, 0, Pi}, n, 5]
    this function does the same calculation:
      fSeries[x, { {-Pi, -1}, {0, -1}, {0, 1}, {Pi, 1} }, n, 5]

    5. this graph has three linear pieces, with a jump between the first and second piece:
      fSeries[x, {-2, x, 1}, {-Pi, -1, 1, Pi}, n, 10]
    this function does the same calculation:
      fSeries[x, { {-Pi, -2}, {-1, -2}, {-1, -1}, {1, 1}, {Pi, 1} }, n, 10]
    this has an unnecessary (but allowable) endpoint (1, 1) where the 2nd and 3rd functions connect:
      fSeries[x, { {-Pi, -2}, {-1, -2}, {-1, -1}, {1, 1}, {1, 1}, {Pi, 1} }, n, 10]

    6. this goes from x = -1/2 to x = 3/2, so the period is 2
      fSeries[x, { {-1/2, -1}, {0, -1}, {0, 1}, {3/2, 1} }, n, 10]

    compute the coefficients of the fourier series:
      a0/2, a[n], b[n] (for n = 1, 2, 3, ...)
    this returns a 3-element list { a0/2, a[n], b[n] }.
 *)

  { ret, exprList, xList, aZeroOver2, an, bn, errorRet = {0, 0, 0} },

  { ret, exprList, xList } = fSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

  (* call the function list version; return { aZeroOver2, an, bn } *)
  { aZeroOver2, an, bn } = fSeries[t, exprList, xList, n, nTerms, opts];

  { aZeroOver2, an, bn }    (* return this list *)

];    (* end of fSeries (x,y pair version) *)


fSeries[t_Symbol, f_, a_, b_, n_Symbol, nTerms_:-1, opts___ ] :=  (* one-function version *)
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      f = function that is defined from a to b (the endpoints of the interval);
      a and b are the endpoints of the interval;
        examples: (-Pi, Pi), (0, 2Pi), (-1, 1), (-1, 2), or (1, Pi).
      n is the symbol to use in expressions for the coefficients (typically, n).
    compute the coefficients of the fourier series for f[ ]:
      aZeroOver2, a[n], b[n] (for n = 1, 2, 3, ...)
    this returns a 3-element list { a0/2, an, bn }.
    examples:
      this function = 2 x - 1 from -Pi to Pi; graph the sum of the first 5 terms:
        fSeries[x, 2 x - 1, -Pi, Pi, n, 5]
      this plots the function, along with the sums of 2, 4, and 6 terms of the fourier series:
        fSeries[x, 2 x - 1, -Pi, Pi, n, {2, 4, 6}]
 *)

  { },
  (* call the more general function list version of fSeries *)
  fSeries[ t, { f }, { a, b }, n, nTerms, opts ]

];    (* end of fSeries *)


calcSinCosSeries0[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol, iFlag_] :=
Module[
 (* private function.  calculates the sine and cosine series but does no plotting.
    we get here from list versions of sinSeries, cosSeries
    parameters:
      t is the symbol used in the function (typically, x).
      fi = list of N functions;
      ci = list of N points (not N+1 as in fSeries).
      the starting (leftmost) endpoint is 0.
      ci[[i]] is the righthand endpoint of the ith interval; ci[N] = b.
      fi[[i]], the i-th function, is defined over the i-th interval.
      n is the symbol to use in expressions for the coefficients (typically, n).

      iFlag = 1 to calculate sine series, = 2 to calculate cosine series.

      b is the right-hand endpoint of the interval; typically, this interval could be:
      (0, Pi), (0, Pi/2), or (0, 1).
    compute the coefficients of the sine series for f[ ]:
      bn (for n = 1, 2, 3, ...)
    this returns a 1-element list { bn }.
 *)

  { nFuncts, nPts, i, ci2, errorRet, functName },

  nFuncts = Length[fi];
  nPts = Length[ci];

  If[iFlag == 1,
    functName = "sine" ;
    errorRet = 0 ;
   ,
    functName = "cosine" ;
    errorRet = { 0 , 0 } ;
   ];

  (* sinSeries, cosSeries (list versions) come here.  therefore, this is a good
     place to verify that the number of functions matches the number of endpoints, etc.
  *)
  If[ (nFuncts != nPts) || (nFuncts == 0),
    Print[functName, " series error: # functions = ", nFuncts, ", # points = ", nPts];
    Print["  the number of functions must equal the number of right-hand endpoints"];
    Return[ errorRet ];
  ];
  If[ci[[1]] == 0,
    Print[functName, " series error: the first endpoint must be greater than 0."];
    Return[ errorRet ];
  ];

  nPts = nPts + 1;
  ci2 = Table[ 0, {i, 1, nPts} ];
  ci2[[1]] = 0;
  For[i = 2, i <= nPts, i++,
    ci2[[i]] = ci[[i-1]]
  ];

  (* Return[ privateCalcCoeff[t, fi, ci2, n, 1] ]; *)
  (* if iFlag = 1, 2, or 3, privateCalcCoeff[ ] returns:
     bn, {aZeroOver2, an}, or {aZeroOver2, an, bn}
  *)
  Return[ privateCalcCoeff[t, fi, ci2, n, iFlag] ];

];    (* end of calcSinCosSeries0 *)


cosSeries[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* function list version *)
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      fi = list of N functions.
      ci = list of N righthand endpoints (not N+1 points as in fSeries).
      fi is the list of functions, defined over the i-th interval.
      ci is the list of righthand endpoints of fi[[i]]; ci[N] = b.
      n is the symbol to use in expressions for the coefficients (typically, n).

      b is the right-hand endpoint of the interval; typically, this interval would be:
      (0, Pi), (0, Pi/2), (0, 1).

    compute the coefficients of the fourier cosine series for f[ ]:
      a0/2, an (for n = 1, 2, 3, ...)
    this returns a 2-element list { a0/2, an }.
    examples:
      cosSeries[x, {x, Pi - x}, {Pi/2, Pi}, n, 5]
    this plots the function, along with 12 terms of the fourier series:
      cosSeries[x, {x/2, Pi - x}, {Pi/2, Pi}, n, 12]
    this plots the function, along with the sums of 1, 3, and 12 terms of the fourier series:
      cosSeries[x, {x/2, Pi - x}, {Pi/2, Pi}, n, {1, 3, 12}]
 *)
  { iOddFlag = 0, aZeroOver2, an, bn = 0, errorRet = { 0, 0 } },

  If[vectorCheck[fi, ci] == 0, Return[ errorRet ] ];

  (* check that the interval endpoints are valid *)
  If[endpointSinCosCheck[ci] == 0, Return[ errorRet ] ];

  (* { aZeroOver2, an } = calcCosSeries0[t, fi, ci, n]; *)
  { aZeroOver2, an } = calcSinCosSeries0[t, fi, ci, n, 2];

  (* plotSinCosSeries0[iOddFlag, aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts]; *)
  plotSinCosSeries02[iOddFlag, aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts];

  { aZeroOver2, an }    (* return this list *)

];    (* end of cosSeries (function list version) *)


cosSeries[t_Symbol, xyPairs_?ListQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* x,y pair version *)
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      xyPairs = list of numeric pairs of {x, y} values at endpoints, corners, or jumps.
      n is the symbol to use in expressions for the coefficients (typically, n).
      the first x value must be 0.

    this returns the expression {aZeroOver2, an} (for n = 1, 2, 3, ...) of the
    fourier cosine series for f[ ]:
      aZeroOver2 + Sum[an * Cos[n x], {n, 1, Infinity}].

    examples:
    this plots the function, along with 2 terms of the fourier series:
      cosSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2]
    this plots the function, along with the sums of 1, 2, and 5 terms of the fourier series:
      cosSeries[x, {{0, 0}, {1, (Pi - 1)/2}, {Pi, 0}}, n, {1, 2, 5}]
    cosSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2, PlotStyle -> Dashed]
    this has jump discontinuities:
      cosSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {Pi, 0} }, n, 5]
    this has an unnecessary (but allowable) endpoint (2, 2) where two pieces connect:
      cosSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {2, 2}, {Pi, 0} }, n, 5]
 *)

  { ret, exprList = {}, xList = {}, errorRet = { 0 , 0 }, aZeroOver2 = 0, an = 0 },

  { ret, exprList, xList } = sinCosSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

  (* call the function list version *)
  { aZeroOver2, an } = cosSeries[t, exprList, xList, n, nTerms, opts];
  { aZeroOver2, an }    (* return this list *)

];    (* end of cosSeries (x,y pair version) *)


cosSeries[t_Symbol, f_, b_, n_Symbol, nTerms_:-1, opts___ ] :=
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      f = even periodic function defined from 0 to b (the endpoints of the interval).
      b is the right-hand endpoint of the interval.
      n is the symbol to use in expressions for the coefficients (typically, n).
    compute the coefficients of the fourier cosine series for f[ ]:
      a0/2, an (for n = 1, 2, 3, ...)
    this returns a 2-element list { a0/2, an }.
    note: for -b < x < 0, f(x) = f(-x), so the period is really 2*b.
    example: b = 4; function has period 8 (from -4 to 4): cosSeries[x, 1 - x, 4, n, 5]
      b = 4; a = -b; r = s = t = 0; p = b - a; m = 2 Pi/p;
      {a, b, p, m}
      {r, s} = cosSeries[x, 1 - x, b, n, 5]
      Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, 2*a, 2*b} ]
      this plots the function, along with 3 terms of the fourier series:
        cosSeries[x, 1 - x^2, 4, n, 3]
      this plots the function, along with the sums of 1, 2, and 3 terms of the fourier series:
        cosSeries[x, 1 - x^2, 4, n, {1, 2, 3}]
 *)
  { },
  (* call the more general (function list) version *)
  cosSeries[t, { f }, { b }, n, nTerms, opts ]

];    (* end of cosSeries (non-list version) *)


sinSeries[t_Symbol, fi_?VectorQ, ci_?VectorQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* function list version *)
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      fi = list of N functions.
      ci = list of N righthand endpoints (not N+1 points as in fSeries).
      fi is the list of functions, defined over the i-th interval.
      ci is the list of righthand endpoints of fi[[i]]; ci[N] = b.
      n is the symbol to use in expressions for the coefficients (typically, n).

      b is the right-hand endpoint of the interval; typically, this interval would be:
      (0, Pi), (0, Pi/2), (0, 1).

    compute the coefficients of the fourier sine series for f[ ]:
      bn (for n = 1, 2, 3, ...)
    this returns the expression bn.
    example: sinSeries[x, { x (Pi - 1)/2 , (Pi - x)/2 } , { 1 , Pi }, n, 5]
    this plots the function, along with the sums of 1, 2, and 5 terms of the fourier series:
      sinSeries[x, {x (Pi - 1)/2, (Pi - x)/2}, {1, Pi}, n, {1, 2, 5}]
 *)
  { iOddFlag = 1, aZeroOver2 = 0, an = 0, bn, errorRet = 0 },

  If[vectorCheck[fi, ci] == 0, Return[ errorRet ] ];

  (* check that the interval endpoints are valid *)
  If[endpointSinCosCheck[ci] == 0, Return[ errorRet ] ];

  (* bn = calcSinSeries0[t, fi, ci, n]; *)
  bn = calcSinCosSeries0[t, fi, ci, n, 1];

  (* plotSinCosSeries0[iOddFlag, aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts]; *)
  plotSinCosSeries02[iOddFlag, aZeroOver2, an, bn, n, t, fi, ci, nTerms, opts];

  bn    (* return this value *)

];    (* end of sinSeries (function list version) *)


sinSeries[t_Symbol, xyPairs_?ListQ, n_Symbol, nTerms_:-1, opts___ ] :=  (* x,y pair version *)
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      xyPairs = list of numeric pairs of {x, y} values at endpoints, corners, or jumps.
      n is the symbol to use in expressions for the coefficients (typically, n).
      the first x value must be 0.

    this returns the expression bn (for n = 1, 2, 3, ...) of the fourier sine series for f[ ]:
      Sum[bn * Sin[n x], {n, 1, Infinity}].

    examples:
    sinSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2]
    this plots the function, along with the sums of 1, 2, and 5 terms of the fourier series:
      sinSeries[x, {{0, 0}, {1, (Pi - 1)/2}, {Pi, 0}}, n, {1, 2, 5}]
    sinSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2, PlotStyle -> Dashed]
    this has jump discontinuities:
      sinSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {Pi, 0} }, n, 5]
    this has an unnecessary (but allowable) endpoint (2, 2) where two pieces connect:
      sinSeries[x, { {0, 1}, {1, 1}, {1, 2}, {2, 2}, {2, 2}, {Pi, 0} }, n, 5]
 *)

  { ret, exprList = {}, xList = {}, errorRet = 0, bn = 0 },
(* Print["sinSeries x,y pair version, xyPairs_ = ", xyPairs]; *)
  { ret, exprList, xList } = sinCosSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

  (* call the function list version *)
  bn = sinSeries[t, exprList, xList, n, nTerms, opts];
  bn    (* return this value *)

];    (* end of sinSeries (x,y pair version) *)


sinSeries[t_Symbol, f_, b_, n_Symbol, nTerms_:-1, opts___ ] :=
Module[
 (* parameters:
      t is the symbol used in the function (typically, x).
      f = odd periodic function defined from 0 to b (the endpoints of the interval).
      b is the right-hand endpoint of the interval.
      n is the symbol to use in expressions for the coefficients (typically, n).
    compute the coefficients of the fourier sine series for f[ ]:
      bn (for n = 1, 2, 3, ...)
    this returns bn.
    this plots the function, along with the sums of 1, 2, and 5 terms of the fourier series:
      sinSeries[x, 1 - x, 4, n, {1, 2, 5}]
    this also plots the sums of 1, 2, and 5 terms of the fourier series:
    sinSeries[x, 1 - x, 4, n, {1, 2, 5}]
    note: for -b < x < 0, f(x) = -f(-x), so the period is really 2*b.
    example: b = 4; function has period 8 (from -4 to 4): sinSeries[x, 1 - x, 4, n, 5]
      b = 4; a = -b; r = s = t = 0; p = b - a; m = 2 Pi/p;
      {a, b, p, m}
      t = sinSeries[x, 1 - x, b, n, 5]
      Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, 2*a, 2*b} ]
 *)
  { },
(* Print["sinSeries non-list version, b = ", b]; *)
  (* call the more general (function list) version *)
  sinSeries[t, { f }, { b }, n, nTerms, opts ]

];    (* end of sinSeries (non-list version) *)


getLinearCoefficients[x1_, y1_, x2_, y2_] :=
Module[
  (* return the coefficients of the linear function y = m*x + b
     that goes from (x1, y1) to (x2, y2).
     example: getLinearCoefficients[1, 1, 2, 3] returns {2, -1},
     so the function is y = 2 * x - 1.
  *)
  { m, b },
  If[x1 == x2, Return[{ Infinity, Infinity } ]];
  m = (y2 - y1) / (x2 - x1);  (* now, y1 = m*x1 + b *)
  b = y1 - m * x1;
  Return[ Simplify[{m, b}] ]
];    (* end of getLinearCoefficients *)


checkCoordinateList[xyPairs_?ListQ] :=  (* return 1 if all ok, 0 if there is an error *)
Module[
  { nxyPairs, i, onexyPair, x, y },

  If[ ! ListQ[xyPairs],
    Print["error: no list entered"];
    Return[ 0 ]
  ];
  nxyPairs = Length[xyPairs];
  If[ nxyPairs < 1,
    Print["error: empty list entered"];
    Return[ 0 ]
  ];

  For[i = 1, i <= nxyPairs, i++,
    onexyPair = xyPairs[[i]];
    If[ ! VectorQ[onexyPair],
      Print["error 1: item ", i, " = ", onexyPair, " : not a pair of numbers"];
      Return[ 0 ]
    ];
    If[Length[onexyPair] != 2,
      Print["error 2: item ", i, " = ", onexyPair, " : not a pair of numbers"];
      Return[ 0 ]
    ];
    x = onexyPair[[1]];  (* 2023 *)
    y = onexyPair[[2]];
    If[ (! NumericQ[x]) || (! NumericQ[y]),
      Print["error 3: item ", i, " = ", onexyPair, " : not a pair of numbers"];
      Return[ 0 ]
    ];
    If[ (i > 1) && (xyPairs[[i-1]][[1]] > xyPairs[[i]][[1]] ),
      Print["error 4: item ", i, " = ", onexyPair, ": this x value (",
        xyPairs[[i]][[1]],") is less than the previous x value (",  xyPairs[[i-1]][[1]], ")"];
      Return[ 0 ]
    ];
  ];    (* end For i loop *)
  (* if we get here, then all values are valid *)

  Return[ 1 ]

];    (* end of checkCoordinateList *)


sinCosSeriesXYList[t_Symbol, xyPairs_?ListQ] :=
Module[
  (* return {0, ..., ...} if there is an error; return {1, ..., ...} if all ok *)
  (* private function called by (x, y) pair version of sinSeries and cosSeries *)
  { nxyPairs, i, x1, y1, x2, y2, m, b, xCount = 0, fCount = 0, exprList = {}, xList = {} },
  If[ ! ListQ[xyPairs],
    Print["error: no list entered"];
    Return[ { 0, exprList, xList } ]
  ];
  If[ Length[xyPairs] < 1,
    Print["error: empty list entered"];
    Return[ { 0, exprList, xList } ]
  ];

  If[checkCoordinateList[xyPairs] == 0,
    Return[ { 0, exprList, xList } ]
  ];

  nxyPairs = Length[xyPairs];

  (* now create the list of functions and the list of x values to pass to endpointSinCosCheck *)

  x1 = xyPairs[[1]][[1]];
  If[x1 > 0,  (* in other versions of sinSeries or cosSeries, we omit the left endpoint x = 0 *)
    xCount = 1;
    AppendTo[xList, x1 ];
  ];

  For[i = 2, i <= nxyPairs, i++,
    x1 = xyPairs[[i-1]][[1]];
    y1 = xyPairs[[i-1]][[2]];
    x2 = xyPairs[[i]][[1]];
    y2 = xyPairs[[i]][[2]];
    If[x2 == x1, Continue[] ];
    xCount++;
    {m, b} = getLinearCoefficients[x1, y1, x2, y2];
    fCount++;
    AppendTo[exprList, Simplify[m*t + b] ];
    AppendTo[xList, x2];
    Print["function ", fCount, ": y = ", exprList[[fCount]], " for ", x1, " < ", t, " < ", x2 ];
  ];    (* end For i loop *)

  (* check that the interval endpoints are valid *)
  If[endpointSinCosCheck[xList] == 0,
    Return[ { 0, exprList, xList } ]
  ];

  Return[ { 1, exprList, xList } ]  (* all ok; exprList and xList are set *)

];  (* end of sinCosSeriesXYList *)


processNTermsParameter[param_:-1] :=
Module[
  (* make sure that param is either an integer, or a list of integers *)
  { len, i, value },

  If[IntegerQ[param] ,
    Return[ { param } ];  (* all ok; return this list that has one element *)
    ,  (* else *)
    If[VectorQ[param] ,
      len = Length[param];
      For[i = 1, i <= len, i++,
        value = param[[i]];
        If[ ! IntegerQ[value],
          Return[ { } ];  (* not ok; return an empty list *)
        ];  (* end if not IntegerQ[value] *)
      ];  (* end for i loop *)
    ];  (* end if VectorQ[param] *)
  ];  (* end if IntegerQ[param] *)

  (* if we get here, then param is a list of integers *)
  Return[ param ];

];  (* end of processNTermsParameter *)



extraSumPlotStyle[nGraphs_, iGraph_] :=
(* this is not too bad *)
Module[
  (* enter with nGraphs = number of graphs to draw, iGraph = this graph number *)
  (* make the first graph be solid, then progressively less solid with each new graph *)
  (* note: we can make darker shades with
     c = {1, 0, 0};
     { RGBColor[c], RGBColor[.7*c], RGBColor[.6*c], RGBColor[.5*c] }
     c = {0, 1, 0};
     { RGBColor[c], RGBColor[.8*c], RGBColor[.7*c], RGBColor[.6*c], RGBColor[.5*c] }
  *)
  { nSegs, oneFullDash, dashingR, dashing, d,
    kDot = 2,
    c1 = 250,  (* was 200, then 250; 400 makes pretty small dots but looks ok *)
    c2 = 15  (* 15 seems better than 10 *)
  },
(* iGraph = 1: this is always a solid curve;
   if there are 4 graphs, then:
   iGraph = 2: Dashing[ {1/60, 1/60} ]
   iGraph = 3: Dashing[ {2/135, 1/135} ]
   iGraph = 4: Dashing[ {2/250, /250} ] (this is always the last one)
*)
(* If[iGraph == 1, Print["extraSumPlotStyle: kDot = ", kDot, ", c1 = ", c1, ", c2 = ", c2] ]; *)

  (* first, do some special cases: first (solid) and last (dotted) *)
  If[iGraph == 1, Return[ Dashing[{}] ] ];  (* Dashing[{}] is a solid curve *)

  If[ (iGraph == nGraphs) && (nGraphs >= 3),  (* make this last graph be dotted *)
    (* d = Dotted; *)  (* Dotted = Dashing[{0,Small}], but this is too small *)
    dashingR = 1/c1;
    d = Dashing[ {dashingR, kDot * dashingR} ];
    (* d = Dashing[{}];  (* solid *) *)
    Return[ d ];
  ];

  nSegs = c2 * iGraph;
  oneFullDash = 1/nSegs;  (* this gets smaller as iGraph increases *)
  (* iGraph = 2: {1/2, 1/2}; iGraph = 3: {1/3, 2/3}; iGraph = 4: {1/4, 3/4} *)
  (* d = Dashing[ oneFullDash * {1/iGraph, 1 - 1/iGraph} ]; *)
  (* see if it looks better reversed *)
  (* the line below makes later graphs have smaller gaps between dashes; this looks better
     because if more terms are being summed, there are more maxima and minima *)
  d = Dashing[ oneFullDash * {1 - 1/iGraph, 1/iGraph} ];
  Return[ d ];
];  (* end of extraSumPlotStyle *)


(* this is the new version where nTerms is either an integer or a list of integers; march, 2023 *)
plotSeries02[aZeroOver2_, an_, bn_, n_Symbol, t_Symbol, fi_?VectorQ, ci_?VectorQ,
         (* nTerms_Integer, *)
            nTerms_,  (* allow this to be either an integer or a list of integers *)
            opts___ ] :=
Module[
 (* plot the fourier series of a piecewise continuous function, comprised
      of N different expressions, each defined over a separate interval.
    this plots the sum of the first (nTerms) terms of the fourier series.
 *)

  { nTerms1 = 0, nTermsList, numNTerms, iGraph, extraStyle, pStyle,
    (* dashingR, dashing, dashConst = .025, *)
    nFuncts, nPts, i, gr, plotList = {}, per
  },
  (* in this version, nTerms1 (not nTerms) is the number of terms to use for plotting *)


  nTermsList = processNTermsParameter[nTerms];  (* return with a list: empty, one element, or more *)
  numNTerms = Length[nTermsList];
  If[numNTerms == 0,  (* nTermsList is an empty list: error *)
    Print["number of terms = ", nTerms, " is not an integer or a list of integers"];
    Return[ ];
  ];
  (* if we get here, then numNTerms is an integer or a list of integers *)
  If[ (numNTerms == 1) && (nTermsList[[1]] < 0),
    Return[ ];  (* nTerms was omitted or was negative, so plot nothing *)
  ];

(*
Print["plotSeries02, nTerms = ", nTerms, ", VectorQ[nTerms] = ", VectorQ[nTerms]];
Print["nTerms = ", nTerms, ", opts = ", opts];  (* temporary, for debugging *)
Print["nTermsList = ", nTermsList];
Print["fSeriesPlotStyle = ", fSeriesPlotStyle];
For[i = 1, i <= Length[fi], i++,
  Print["i = ", i, ", fi = ", fi[[i]], ", endpoints = ", ci[[i]], " to ", ci[[i+1]]];
];
*)

  nFuncts = Length[fi];
  nPts = Length[ci];
  If[ (nFuncts != nPts - 1) || (nFuncts == 0) || (nPts == 0),
    Print["plotSeries Error: # functions = ", nFuncts, ", # points = ", nPts];
    (* Print["  the number of functions must be one less than the number of points"]; *)
    Print["  the number of points must be one more than the number of functions"];
    Return[ ];
  ];

  (* if an input function has variables other than t (like t^2 + b t + c), then we cannot graph it *)
  For[i = 1, i <= nFuncts, i++,
    If[Length[ extractVariables[ t*fi[[i]] ] ] > 1,    (* examine list of all variables in fi *)
      Return[ ];
    ]
  ];

  (* if an endpoint has variables, then we cannot graph the function *)
  For[i = 1, i <= nPts, i++,
    If[Length[ extractVariables[ 2*ci[[i]] ] ] > 0, (* extractVariables needs expr, not just a symbol *)
      Return[ ]
    ]
  ];

  (* plot both the sum of the series and the input function *)

  per = ci[[nPts]] - ci[[1]];    (* period *)

  (* this works with fSeries[x, {0, 2 x}, {-Pi, 0, Pi}, n, 20, PlotStyle -> Green] *)

  For[iGraph = 1, iGraph <= numNTerms, iGraph++,
    nTerms1 = nTermsList[[iGraph]];
    If[nTerms1 <= 0, Continue[] ];

    (* make the first graph be solid, then progressively less solid with each new graph *)
    If[iGraph == 1,
      pStyle = fSeriesPlotStyle ,
      (* get here for iGraph > 1 *)
      extraStyle = extraSumPlotStyle[numNTerms, iGraph];
      pStyle = { fSeriesColor , fSeriesThickness, extraStyle }
    ];

(* Print["iGraph = ", iGraph, ", nTerms1 = ", nTerms1, ", pStyle = ", pStyle]; *)

    gr = Plot[ aZeroOver2 + Sum[ an*Cos[n x * 2 Pi/per] + bn*Sin[n x * 2 Pi/per], {n, 1, nTerms1} ],
              {x, ci[[1]], ci[[nPts]]},
              opts,    (* use whatever Plot[ ] options the user specified *)
              (* use this default color, unless the user specified a different color *)
              PlotStyle -> pStyle,
              PlotRange -> All,
              AxesOrigin -> {0, 0} ];
    AppendTo[plotList, gr];

  ];  (* end for iGraph loop *)

  (* now plot the input function *)
  For[i = 1, i <= nFuncts, i++,
    (* plot the input function with AbsoluteThickness = 2, in case part of it lies on the x-axis *)
    (* note: in next line, use fi, not fi[t] or fi[x] *)
    gr = Plot[ fi[[i]], {t, ci[[i]], ci[[i+1]]},
               PlotStyle -> inputFunctPlotStyle,
               PlotRange -> All,  (* added march, 2023 so all parts of the function get displayed *)
               AxesOrigin -> {0, 0} ];
    AppendTo[plotList, gr];
  ];

(* see https://stackoverflow.com/questions/8686742/show-plots-inside-module-in-Mathematica *)
  Print[Show[plotList]];
  lastPlotDisplayed = plotList;  (* save the graph so it can be exported *)

];    (* end of plotSeries02 (in this version, nTerms can be a list) *)




plotEvenOddExtension[t_Symbol, fi_?VectorQ, ci2_?VectorQ, iOddFlag_, i_] :=
Module[
  (* private function.  used to plot even and odd extensions of cosine and sine series.
     get the list of (x, y) pairs that Mathematica used to plot the graph for x > 0.
     for each x value, create a new point (-x, f(x)) or (-x, -f(x)).
     called from plotSinCosSeries0.
  *)
  { g, gDepth, xLevel = -1, iLevel, pts, nPts, newPointList, j, y },

  g = Plot[ fi[[i]], {t, ci2[[i]], ci2[[i+1]]},
               PlotStyle->inputFunctPlotStyle,
               AxesOrigin -> {0, 0},
               DisplayFunction -> Identity];

  gDepth = Depth[g];
  For[iLevel = 1, iLevel <= gDepth, iLevel++,  (* 2023 *)
    If[ Cases[g, Line[x__] :> x, iLevel] != {},
      xLevel = iLevel;  (* = 4 in versions <= 10, = 6 in version 12, 13 *)
      Break[]
    ];  (* end If *)
  ];  (* end for iLevel loop *)
  If[xLevel < 1,
    Return[ { } ]
  ];

  pts = Cases[g, Line[x__]:>x, xLevel][[1]] ;
  nPts = Length[pts];
  newPointList = Table[{0, 0}, {nPts}];

  For[j = 1, j <= nPts, j++,
    y = pts[[j]][[2]];
    If[iOddFlag == 1, y = -y];
    newPointList[[j]] = { -pts[[j]][[1]] , y }
  ];

  Return[newPointList];
];    (* end of plotEvenOddExtension *)


(* this is the new version where nTerms is either an integer or a list of integers; march, 2023 *)
plotSinCosSeries02[iOddFlag_, aZeroOver2_, an_, bn_, n_Symbol, t_Symbol, fi_?VectorQ, ci_?VectorQ,
               (* nTerms_Integer, *)
                  nTerms_,  (* allow this to be either an integer or a list of integers *)
                  opts___ ] :=
Module[
 (* private function.
    given the fourier sine or cosine coefficients as input, this plots the fourier
    sine or cosine series of a piecewise continuous function, comprised of N different
    expressions, each defined over a separate interval.
 *)

  { nTerms1 = 0, nTermsList, numNTerms, iGraph, pStyle,
    (* dashingR, dashing, dashConst = .025, *)
    nFuncts, nPts, ci2, i, gr, plotList = {}, per, functToPlot },

  nTermsList = processNTermsParameter[nTerms];  (* return with a list: empty, one element, or more *)
(* Print["got nTermsList = ", nTermsList]; *)
  numNTerms = Length[nTermsList];
  If[numNTerms == 0,  (* nTermsList is an empty list: error *)
    Print["number of terms = ", nTerms, " is not an integer or a list of integers"];
    Return[ ];
  ];
  (* if we get here, then numNTerms is an integer or a list of integers *)
  If[ (numNTerms == 1) && (nTermsList[[1]] < 0),
    Return[ ];  (* nTerms was omitted or was negative, so plot nothing *)
  ];

  (* if an error during calculation of coefficients, then plot nothing *)
  If[(iOddFlag == 0) && (aZeroOver2 == 0) && (an == 0), Return[ ] ];
  If[(iOddFlag == 1) && (bn == 0), Return[ ] ];
  (* If[nTerms < 0, Return[ ] ]; *)

  nFuncts = Length[fi];
  nPts = Length[ci];

  (* if an input function has variables other than t (like t^2 + b t + c), then we cannot graph it *)
  For[i = 1, i <= nFuncts, i++,
    If[Length[ extractVariables[ t*fi[[i]] ] ] > 1,    (* examine list of all variables in fi *)
      Return[ ];
    ]
  ];

  nPts = nPts + 1;
  ci2 = Table[ 0, {i, 1, nPts} ];
  ci2[[1]] = 0;
  For[i = 2, i <= nPts, i++, ci2[[i]] = ci[[i-1]] ];

  (* if an endpoint has variables, then we cannot graph the function *)
  For[i = 1, i <= nPts, i++,
    If[Length[ extractVariables[ 2*ci2[[i]] ] ] > 0, (* extractVariables needs expr, not just a symbol *)
      Return[ ]
    ]
  ];

  (* plot both the sum of the series and the input function *)

  per = ci2[[nPts]] - ci2[[1]];    (* period *)

  (* plot the sum from -b to b, not from 0 to b *)

  For[iGraph = 1, iGraph <= numNTerms, iGraph++,
    nTerms1 = nTermsList[[iGraph]];
    If[nTerms1 <= 0, Continue[] ];

    (* make the first graph be solid, then progressively less solid with each new graph *)
    If[iGraph == 1,
      pStyle = fSeriesPlotStyle ,
      (* get here for iGraph > 1 *)
      extraStyle = extraSumPlotStyle[numNTerms, iGraph];
      pStyle = { fSeriesColor , fSeriesThickness, extraStyle }
    ];

    If[iOddFlag == 1,
      functToPlot = bn*Sin[n x * Pi/per],
      functToPlot = an*Cos[n x * Pi/per]
    ];

    gr = Plot[ aZeroOver2 + Sum[ functToPlot, {n, 1, nTerms1} ],
              {x, -ci2[[nPts]], ci2[[nPts]]},
              opts,    (* use whatever Plot[ ] options the user specified *)
              (* use this default color, unless the user specified a different color *)
              PlotStyle -> pStyle,
              PlotRange -> All,
              AxesOrigin -> {0, 0} ];
    AppendTo[plotList, gr];

  ];  (* end for iGraph loop *)

  (* now plot the input function *)
  For[i = 1, i <= nFuncts, i++,
    (* first, plot the input function for x > 0 *)
    gr = Plot[ fi[[i]], {t, ci2[[i]], ci2[[i+1]]},
               PlotStyle->inputFunctPlotStyle,
               PlotRange -> All,
               AxesOrigin -> {0, 0} ];
    AppendTo[plotList, gr];

    (* the input function was defined for x > 0.
       for x < 0, we plot either the odd periodic extension, that is, -f(-x),
       or the even periodic extension, that is, f(-x). *)

      gr = ListLinePlot[ plotEvenOddExtension[t, fi, ci2, iOddFlag, i],
                         PlotStyle->inputFunctPlotStyle,
                         PlotRange -> All ];
      AppendTo[plotList, gr];

  ];    (* end For i loop *)

(* see https://stackoverflow.com/questions/8686742/show-plots-inside-module-in-Mathematica
   which discusses printing a plot *)
  Print[Show[plotList]];
  lastPlotDisplayed = plotList;  (* save the graph so it can be exported *)

];    (* end of plotSinCosSeries02 *)



fSeriesXYList[t_Symbol, xyPairs_?ListQ] :=
Module[
  (* private function called by (x, y) pair version of
     fSeries, parseval, sinParseval, cosParseval *)
  { nxyPairs, i, x1, y1, x2, y2, m, b, xCount = 0, fCount = 0, exprList = {}, xList = {} },
  If[ ! ListQ[xyPairs],
    Print["error: no list entered"];
    Return[ { 0, exprList, xList } ]  (* 0 means there is an error *)
  ];
  nxyPairs = Length[xyPairs];
  If[ nxyPairs < 1,
    Print["error: empty list entered"];
    Return[ { 0, exprList, xList } ]
  ];

  If[checkCoordinateList[xyPairs] == 0,
    Return[ { 0, exprList, xList } ]
  ];

  (* if we get here, then all input values are valid *)

  xCount = 1;
  AppendTo[xList, xyPairs[[1]][[1]] ];

  For[i = 2, i <= nxyPairs, i++,
    x1 = xyPairs[[i-1]][[1]];
    y1 = xyPairs[[i-1]][[2]];
    x2 = xyPairs[[i]][[1]];
    y2 = xyPairs[[i]][[2]];
    If[x2 == x1, Continue[] ];
    xCount++;
    {m, b} = getLinearCoefficients[x1, y1, x2, y2];
    fCount++;
    AppendTo[exprList, Simplify[m*t + b] ];
    AppendTo[xList, x2];
    Print["function ", fCount, ": y = ", exprList[[fCount]], " for ", x1, " < ", t, " < ", x2 ];
  ];    (* end For i loop *)

  Return[ { 1, exprList, xList } ]  (* all ok; exprList and xList are set *)

];  (* end of fSeriesXYList *)


plotSum[n_Symbol, fsCoeffs_?VectorQ, a_, b_, period_,
     (* nTerms_Integer?Positive, *)
        nTerms_,  (* allow this to be either an integer or a list of integers *)
        opts___ ] :=
Module[
  (* this function takes as input the coefficients (as functions of n) and plots
     the graph of the fourier series.  this allows one to plot the graph
     of a "mystery" fourier series and guess what the function might be.
     at that point, a curve-fitting function like Fit[ ] could be used to
     obtain the function explicitly.
     note: a and b are the leftmost and rightmost endpoints; even if the function has
     jumps between a and b, you need to enter only a and b, not the intermediate points.
     example 1: the fourier series coefficients of some unknown function are
       a0/2 = 1/2, and the coefficients of cos(n x) and sin(n x) are 0 and (1 - (-1)^n)/(n Pi);
       assume the period is 4, but draw graph from x = -2 Pi to 2 Pi:
       plotSum[n, { 1/2, 0, (1 - (-1)^n)/(n Pi) }, -2 Pi, 2 Pi, 4, 10]
     example 2: first, get the fourier series coefficients of x^2 for 0 < x < 1 (period = 1):
       fsCoeffs = fSeries[x, x^2, 0, 1, n, 10]
       this returns fsCoeffs = { 1/3 , 1/(n^2 Pi^2) , -1/(n Pi) }
       now, plot the sum of 10 terms, over two periods (-1 to 1):
         plotSum[n, { 1/3 , 1/(n^2 Pi^2) , -1/(n Pi) }, -1, 1, 1, 10]
       this plots the sum of 2, 5, and 10 terms of the fourier series:
         plotSum[n, { 1/3 , 1/(n^2 Pi^2) , -1/(n Pi) }, -1, 1, 1, {2, 5, 10}]
  *)
  { nTerms1 = 0, nTermsList, numNTerms, iGraph, m, pStyle, gr, plotList = {} },

  If[Length[fsCoeffs] != 3,
    Print["plotSum error: parameter 2 (fourier coefficients) must be a list of 3 elements: {a0, an, bn}"];
    Return[0]
  ];
  If[period <= 0,
    Print["plotSum error: period must be > 0"];
    Return[0]
  ];
  If[b <= a,
      Print["plotSum error: a = ", a, " must be less than b = ", b];
      Return[0]
  ];

  nTermsList = processNTermsParameter[nTerms];  (* return with a list: empty, one element, or more *)
  numNTerms = Length[nTermsList];
  If[numNTerms == 0,  (* nTermsList is an empty list: error *)
    Print["number of terms = ", nTerms, " is not an integer or a list of integers"];
    Return[ ];
  ];
  (* if we get here, then numNTerms is an integer or a list of integers *)
  If[ (numNTerms == 1) && (nTermsList[[1]] < 0),
    Return[ ];  (* nTerms was omitted or was negative, so plot nothing *)
  ];

  m = 2 Pi/period;

  For[iGraph = 1, iGraph <= numNTerms, iGraph++,
    nTerms1 = nTermsList[[iGraph]];
    If[nTerms1 <= 0, Continue[] ];

    If[iGraph == 1,
      pStyle = fSeriesPlotStyle ,
      (* get here for iGraph > 1 *)
      extraStyle = extraSumPlotStyle[numNTerms, iGraph];
      pStyle = { fSeriesColor , fSeriesThickness, extraStyle }
    ];

(* Print["iGraph = ", iGraph, ", nTerms1 = ", nTerms1, ", pStyle = ", pStyle]; *)

    nTerms1 = nTermsList[[iGraph]];
    gr = Plot[ fsCoeffs[[1]] + Sum[ fsCoeffs[[2]] * Cos[m n x] + fsCoeffs[[3]] * Sin[m n x], {n, 1, nTerms1} ],
          {x, a, b}, opts, PlotRange -> All, PlotStyle -> pStyle, AxesOrigin -> {0, 0}
        ];
    AppendTo[plotList, gr];
  ];  (* end for iGraph loop *)

(* see https://stackoverflow.com/questions/8686742/show-plots-inside-module-in-Mathematica *)
  Print[Show[plotList]];
  lastPlotDisplayed = plotList;  (* save the graph so it can be exported *)

];  (* end of plotSum *)


parseval[t_Symbol, fi_?VectorQ, ci_?VectorQ] := (* function list version *)
Module[ (* 12/25/2006 *)
  (* sometimes, the sum of the squares of the fourier coefficients is an
     interesting series.  parseval's equation gives the sum of that series.
     assuming f[x] is sufficiently smooth, parseval's equation says :
       if f[x] is defined over interval (a, b) with period p = b - a, then
       a0^2/2 + Sum[ a[n]^2 + b[n]^2, {n, 1, Infinity}]
       = (2/p) * Integrate[f[x]^2, {x, a, b}] .
     this function used integration to compute the right-hand side of this equation.
     example 1:
       fSeries[x, Abs[x], -Pi, Pi, n, 5]:
       the period p is 2 Pi. the fourier series is
         a0/2 = Pi/2, a[n] = 2 (-1 + (-1)^n)/(n^2 Pi).
       a0^2/2 = Pi^2/2. the integral in parseval's equation is
       (2/(2 Pi))Integrate[Abs[x]^2, {x, -Pi, Pi}] = 2 Pi^2/3.
       therefore, parseval's equation says that
       Pi^2/2 + Sum[ ( 2 (-1 + (-1)^n)/(n^2 Pi) )^2, {n, 1, Infinity}]
       is also 2 Pi^2/3.
       check: sum1 and par1 are both 2 Pi^2/3:
         {aZeroOver2, an, bn} = fSeries[x, Abs[x], -Pi, Pi, n, 5]
         sum1 = FullSimplify[ (2*aZeroOver2)^2/2 + Sum[an^2 + bn^2, {n, 1, Infinity}] ]
         par1 = parseval[x, Abs[x], -Pi, Pi]
     example 2:
       sum2 and par2 are both Pi^2/6:
       {aZeroOver2, an, bn} = fSeries[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}, n, 5]
       all cosine coefficients a[n] are 0; b[n] = 1/n.
       sum2 = (2*aZeroOver2)^2/2 + Sum[an^2 + bn^2, {n, 1, Infinity}]
       parseval's equation also gives Pi^2/6:
       par2 = parseval[x, {-(Pi + x)/2, (Pi - x)/2}, {-Pi, 0, Pi}]
     example 3: here, all a[n] are 0; b[n] is sin(n)/n^2; this gives (Pi - 1)^2/6:
       parseval[x, { -(Pi + x)/2, x(Pi - 1)/2, (Pi - x)/2 }, {-Pi, -1, 1, Pi}]
  *)
  { nFuncts, nPts, a, b, i, term1, total },

  nFuncts = Length[fi];
  nPts = Length[ci];
  If[ (nFuncts != nPts - 1) || (nFuncts <= 0) || (nPts <= 0),
    Print["Error: # functions = ", nFuncts, ", # points = ", nPts];
    (* Print["  the number of functions must be one less than the number of points"]; *)
    Print["  the number of points must be one more than the number of functions"];
    Return[ 0 ];
  ];

  a = ci[[1]];
  b = ci[[nPts]];

  total = 0;
  For[i = 1, i <= nFuncts, i++,
    term1 = Integrate[ (fi[[i]])^2, { t, ci[[i]], ci[[i+1]] } ];
    total += term1;
  ];

  (* the period is p = b - a, so the correction factor is 2/p = 2/(b - a) *)
  total = FullSimplify[ total * 2/(b - a) ];

  total  (* return this value *)

];    (* end of parseval (function list version) *)


parseval[t_Symbol, xyPairs_?ListQ] :=  (* x,y pair version *)
Module[
  (* example 1: four (x,y) pairs:
     fSeries[x, {{-Pi, 0}, {0, -Pi/2}, {0, Pi/2}, {Pi, 0}}, n, 5]
     coefficient of sin(nx) is 1/n. this gives Pi^2/6:
     parseval[x, {{-Pi, 0}, {0, -Pi/2}, {0, Pi/2}, {Pi, 0}}]
     example 2: the coefficient of sin(n x) is sin(n)/n^2:
     fSeries[x, { {-Pi, 0}, {-1, -(Pi - 1)/2}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 3]
     this gives (Pi - 1)^2/6:
     parseval[x, { {-Pi, 0}, {-1, -(Pi - 1)/2}, {1, (Pi - 1)/2}, {Pi, 0} }]
  *)
  { ret, exprList, xList, errorRet = 0, total },

(* Print["parseval x,y pair version, xyPairs_ = ", xyPairs]; *)

  { ret, exprList, xList } = fSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

  (* call the function list version *)
  total = parseval[t, exprList, xList];
  Return[ total ];

];  (* end of parseval x,y pair version *)


parseval[t_Symbol, f_, a_, b_] :=  (* non-list version *)
Module[
  (* this version requires 2 endpoints: period = b - a.
     examples (these first two both return 2 Pi^4/5):
       parseval[x, x^2, -Pi, Pi]
     arbitrary interval (-1 to 1); returns 2/5
       parseval[x, x^2, -1, 1]
       fSeries[x, x^2, -1, 1, n, 5] says fourier series is
       a0/2 = 1/3, a[n] = 4 (-1)^n/(n^2 Pi^2), b[n] = 0; a0^2/2 = (1/2)(2/3)^2
       (1/2)(2/3)^2 + Sum[ ( 4 (-1)^n/(n^2 Pi^2) )^2, {n, 1, Infinity}] = 2/5
  *)
  { },
(* Print["parseval non-list version, a = ", a, ", b = ", b]; *)
  If[Head[f] == List,
    Return[ 0 ];
  ];
  (* call the function list version *)
  parseval[t, { f }, { a , b } ]  (* return this value *)
];    (* end of parseval (non-list version) *)


sincosParsevalCalc[t_Symbol, fi_?VectorQ, ci_?VectorQ] :=
Module[
  (* called from function list versions of sinParseval and cosParseval;
     do the calculations for both of these.
  *)
  { nFuncts, nPts, a, b, i, term1, total, x1, x2, errorRet = -1 },

  nFuncts = Length[fi];
  nPts = Length[ci];

(*
Print["sinParseval, sincosParseval f list: # functions = ", nFuncts, ", # points = ", nPts];
Print["fi = ", fi];
Print["ci = ", ci];
*)

  If[vectorCheck[fi, ci] == 0, Return[ errorRet ] ];

  (* check that the interval endpoints are valid *)
  If[endpointSinCosCheck[ci] == 0, Return[ errorRet ] ];

  a = 0;  (* left endpoint for integration; but note that the period is b - (-b) = 2b *)
  b = ci[[nPts]];

  total = 0;
  For[i = 1, i <= nFuncts, i++,
    If[i == 1, x1 = a, x1 = ci[[i-1]] ];
    x2 = ci[[i]];
    term1 = Integrate[ ( fi[[i]] )^2 , { t, x1, x2 } ];
    total += term1;
  ];

  (* this is an odd periodic function, periodic over -b <= x <= b.
     the period is b - (-b) = 2b.
     total = integral over only half of the interval, namely, from 0 to b.
     if we consider the entire integral from -b to b, then
     correction factor applied to (2*total) is 2/p = 2/(2b) = 1/b,
     so, we should return
     (2*total) * (2/(2b)) = total * (2/b) = total * (2/(b - a)),
     because a = 0.
  *)
  total = FullSimplify[ total * 2/(b - a) ];

  total  (* return this value *)

];    (* end of sincosParsevalCalc *)


sinParseval[t_Symbol, fi_?VectorQ, ci_?VectorQ] :=  (* function list version *)
Module[
  (* sometimes, the sum of the squares of the fourier coefficients is an
     interesting series.  parseval's equation gives the sum of that series.
     use sinParseval[ ] if the function is odd.
     over [0, Pi], parseval's equation says that
       Sum[ b[n]^2, {n, 1, Infinity}] = (2/Pi) * Integrate[f[x]^2, {x, 0, Pi}] .
     this function returns the right-hand side of this equation.
     example (as with sinSeries/cosSeries, all endpoints must be > 0 and increasing):
     sinParseval[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}]
       returns 5 Pi^2/12
     check: bn = sinSeries[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}, n, 5]
       returns bn = (-1 + 2 Cos[(n Pi)/2])/n
     Sum[bn^2, {n, 1, Infinity}]
       also returns 5 Pi^2/12.
  *)
  { },

  Return[ sincosParsevalCalc[t, fi, ci] ]

];    (* end of sinParseval (function list version) *)


sinParseval[t_Symbol, xyPairs_?ListQ] :=  (* x,y pair version *)
Module[
(* example:
   sinParseval[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }] returns (Pi - 1)^2/6
   bn = sinSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2]
   FullSimplify[ Sum[bn^2, {n, 1, Infinity}] ] also returns (Pi - 1)^2/6
*)
  { ret, exprList, xListTmp, xList, nValues, errorRet = 0, total },
(* Print["sinParseval x,y pair version, xyPairs_ = ", xyPairs]; *)
  { ret, exprList, xListTmp } = fSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

(* xListTmp[[1]] = 0; now that we have the list of functions derived from
   the endpoints, we must discard this first 0 for function list version *)
  nValues = Length[xListTmp];
  xList = { };
  For[i = 2, i <= nValues, i++,
    AppendTo[xList, xListTmp[[i]] ];
  ];

  (* call the function list version *)
  total = sinParseval[t, exprList, xList];  (* call the function list version *)
  Return[ total ];

];  (* end of sinParseval x,y pair version *)


sinParseval[t_Symbol, f_, b_] :=  (* non-list version *)
Module[
  (* example 1 (b = Pi, period = 2 Pi):
       sinParseval[x, x^2, Pi] returns 2 Pi^4/5
       bn = sinSeries[x, x^2, n, 5]; Sum[bn^2, {n, 1, Infinity}] also returns 2 Pi^4/5
     example 2 (b = 1, period = 2):
       sinParseval[x, x^2, 1] returns 2/5
       bn = sinSeries[x, x^2, 1, n, 5]; Sum[bn^2, {n, 1, Infinity}] also returns 2/5
     another check on this, with a graph extending over two periods:
       b = 1; a = -b; r = s = t = 0; p = b - a; m = 2 Pi/p;
       {a, b, p, m}
       t = sinSeries[x, x^2, 1, n, 5]
       Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, 2*a, 2*b} ]
  *)
  { },
(* Print["sinParseval t, f version, b = ", b]; *)
  If[b <= 0,
    Print["sinParseval error: righthand endpoint b = ", b, " must be > 0"];
    Return[ ]
  ];
  If[(Head[f] == List) && (Length[f] > 1),
    Print["Error: ", Length[f], " functions require ", Length[f]+1, " endpoints"];
    Return[ ];
  ];

  sinParseval[t, { f }, { b } ]  (* return this value *)
];    (* end of sinParseval, non-list version *)


cosParseval[t_Symbol, fi_?VectorQ, ci_?VectorQ] :=  (* function list version *)
Module[
  (* sometimes, the sum of the squares of the fourier coefficients is an
     interesting series.  parseval's equation gives the sum of that series.
     use cosParseval[ ] if the function is even.
     over [0, Pi], parseval's equation says that
       (a0^2/2) + Sum[ a[n]^2, {n, 1, Infinity}] = (2/Pi) * Integrate[f[x]^2, {x, 0, Pi}] .
     this function returns the right-hand side of this equation.
     example (as with sinSeries/cosSeries, all endpoints must be > 0 and increasing):
     cosParseval[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}]
       returns 5 Pi^2/12
     check: {aZeroOver2, an} = cosSeries[x, {-(Pi + x)/2, (Pi - x)/2}, {Pi/2, Pi}, n, 5]
       returns {  -(Pi/4)  ,  -((-1 + (-1)^n + 2 n Pi Sin[(n Pi)/2])/(n^2 Pi) )  }
     FullSimplify[ (2*aZeroOver2)^2/2 + Sum[an^2, {n, 1, Infinity}] ]
       also returns 5 Pi^2/12.
  *)
  { },

  Return[ sincosParsevalCalc[t, fi, ci] ]

];    (* end of cosParseval (function list version) *)


cosParseval[t_Symbol, xyPairs_?ListQ] :=  (* x,y pair version *)
Module[
(* example:
   cosParseval[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }] returns (Pi - 1)^2/6
   {aZeroOver2, an} = cosSeries[x, { {0, 0}, {1, (Pi - 1)/2}, {Pi, 0} }, n, 2]
   FullSimplify[ (2*aZeroOver2)^2/2 + Sum[an^2, {n, 1, Infinity}] ] also returns (Pi - 1)^2/6
*)
  { ret, exprList, xListTmp, xList, nValues, errorRet = 0, total },
(* Print["cosParseval x,y pair version, xyPairs_ = ", xyPairs]; *)
  { ret, exprList, xListTmp } = fSeriesXYList[t, xyPairs];
  If[ret == 0, Return[ errorRet ] ];

(* xListTmp[[1]] = 0; now that we have the list of functions derived from
   the endpoints, we must discard this first 0 for function list version *)
  nValues = Length[xListTmp];
  xList = { };
  For[i = 2, i <= nValues, i++,
    AppendTo[xList, xListTmp[[i]] ];
  ];

  (* call the function list version *)
  total = cosParseval[t, exprList, xList];  (* call the function list version *)
  Return[ total ];

];  (* end of cosParseval x,y pair version *)


cosParseval[t_Symbol, f_, b_] :=  (* non-list version *)
Module[
  (* example 1 (b = Pi, period = 2 Pi):
       cosParseval[x, x^2, Pi] returns 2 Pi^4/5
       {aZeroOver2, an} = cosSeries[x, x^2, Pi, n, 5];
       (2*aZeroOver2)^2/2 + Sum[an^2, {n, 1, Infinity}] also returns 2 Pi^4/5
     example 2 (b = 1, period = 2)
       cosParseval[x, x^2, 1] returns 2/5
       {aZeroOver2, an} = cosSeries[x, x^2, 1, n, 5];
       (2*aZeroOver2)^2/2 + Sum[an^2, {n, 1, Infinity}] also returns 2/5
     another check on this, with a graph extending over two periods:
       b = 1; a = -b; r = s = t = 0; p = b - a; m = 2 Pi/p;
       {a, b, p, m}
       {r, s} = cosSeries[x, x^2, 1, n, 5]
       Plot[ r + Sum[Cos[m n x] * s + Sin[m n x] * t, {n, 1, 100}] , {x, 2*a, 2*b} ]
  *)
  { },
(* Print["cosParseval t, f version, b = ", b]; *)
  If[b <= 0,
    Print["cosParseval error: righthand endpoint b = ", b, " must be > 0"];
    Return[ ]
  ];
  If[(Head[f] == List) && (Length[f] > 1),
    Print["Error: ", Length[f], " functions require ", Length[f]+1, " endpoints"];
    Return[ ];
  ];

  cosParseval[t, { f }, { b } ]  (* return this value *)
];    (* end of cosParseval, non-list version *)


End[ ]    (* end the private context *)

(* protect the exported symbols *)
Protect[ fSeries, sinSeries, cosSeries, parseval, sinParseval, cosParseval, plotSum, redisplayLastPlot ];

EndPackage[ ]    (* end the package context *)
